Understanding temporally weakly supervised training: A case study for keyword spotting

The currently most prominent algorithm to train keyword spotting (KWS) models with deep neural networks (DNNs) requires strong supervision i.e., precise knowledge of the spoken keyword location in time. Thus, most KWS approaches treat the presence of redundant data, such as noise, within their training set as an obstacle. A common training paradigm to deal with data redundancies is to use temporally weakly supervised learning, which only requires providing labels on a coarse scale. This study explores the limits of DNN training using temporally weak labeling with applications in KWS. We train a simple end-to-end classifier on the common Google Speech Commands dataset with increased difficulty by randomly appending and adding noise to the training dataset. Our results indicate that temporally weak labeling can achieve comparable results to strongly supervised baselines while having a less stringent labeling requirement. In the presence of noise, weakly supervised models are capable to localize and extract target keywords without explicit supervision, leading to a performance increase compared to strongly supervised approaches.

==> figures/roc_plots/roc_plots.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 107,
   "id": "b29602af",
   "metadata": {},
   "outputs": [],
   "source": [
    "import torch\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "import numpy as np\n",
    "from sklearn.metrics import roc_curve, auc\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 127,
   "id": "06e6f3da",
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_roc_auc(file):\n",
    "    dmp = torch.load(file)\n",
    "    y_test, y_score = dmp['tar'],dmp['pred']\n",
    "    y_score = torch.log_softmax(y_score, dim=-1)\n",
    "    n_classes = y_score.shape[-1]\n",
    "    fpr = dict()\n",
    "    tpr = dict()\n",
    "    roc_auc = dict()\n",
    "    for i in range(n_classes):\n",
    "        target_arr = (y_test == i).numpy().astype(int)\n",
    "        fpr[i], tpr[i], _ = roc_curve(target_arr, y_score[:, i])\n",
    "        roc_auc[i] = auc(fpr[i], tpr[i])\n",
    "    # First aggregate all false positive rates\n",
    "    all_fpr = np.unique(np.concatenate([fpr[i] for i in range(n_classes)]))\n",
    "\n",
    "    # Then interpolate all ROC curves at this points\n",
    "    mean_tpr = np.zeros_like(all_fpr)\n",
    "    for i in range(n_classes):\n",
    "        mean_tpr += np.interp(all_fpr, fpr[i], tpr[i])\n",
    "\n",
    "    # Finally average it and compute AUC\n",
    "    mean_tpr /= n_classes\n",
    "\n",
    "    fpr[\"macro\"] = all_fpr\n",
    "    tpr[\"macro\"] = mean_tpr\n",
    "    roc_auc[\"macro\"] = auc(fpr[\"macro\"], tpr[\"macro\"]) * 100\n",
    "    return fpr, tpr, roc_auc"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 128,
   "id": "0d4bb25c",
   "metadata": {},
   "outputs": [],
   "source": [
    "orig_fpr, orig_tpr, orig_roc_auc = get_roc_auc('./data/original.pt')\n",
    "fpr_3s, tpr_3s, roc_auc_3s = get_roc_auc('./data/3s_crops.pt')\n",
    "fpr_5s, tpr_5s, roc_auc_5s = get_roc_auc('./data/5s_crops.pt')\n",
    "fpr_7s, tpr_7s, roc_auc_7s = get_roc_auc('./data/7s_crops.pt')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 131,
   "id": "20a26c99",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1008x576 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "sns.set(palette='Set1', style='whitegrid')\n",
    "plt.figure(figsize=(14,8))\n",
    "lw = 2\n",
    "plt.plot(\n",
    "    orig_fpr['macro'],\n",
    "    orig_tpr['macro'],\n",
    "#     color=\"darkorange\",\n",
    "    lw=lw,\n",
    "    label=\"Clean (AUC = %1.2f)\" % orig_roc_auc['macro'],\n",
    ")\n",
    "plt.plot(\n",
    "    fpr_3s['macro'],\n",
    "    tpr_3s['macro'],\n",
    "#     color=\"blue\",\n",
    "    lw=lw,\n",
    "    label=\"Weak-3s (AUC = %1.2f)\" % roc_auc_3s['macro'],\n",
    ")\n",
    "plt.plot(\n",
    "    fpr_5s['macro'],\n",
    "    tpr_5s['macro'],\n",
    "#     color=\"green\",\n",
    "    lw=lw,\n",
    "    label=\"Weak-5s (AUC = %1.2f)\" % roc_auc_5s['macro'],\n",
    ")\n",
    "plt.plot(\n",
    "    fpr_7s['macro'],\n",
    "    tpr_7s['macro'],\n",
    "#     color=\"black\",\n",
    "    lw=lw,\n",
    "    label=\"Weak-7s (AUC = %1.2f)\" % roc_auc_7s['macro'],\n",
    ")\n",
    "# plt.plot([0, 0.1], [0, 0.1], color=\"navy\", lw=lw, linestyle=\"--\")\n",
    "plt.xlim([0.0, 0.1])\n",
    "plt.ylim([0.9, 1.0])\n",
    "plt.xlabel(\"False Positive Rate\")\n",
    "plt.ylabel(\"True Positive Rate\")\n",
    "plt.title(\"Receiver operating characteristic example\")\n",
    "plt.legend(loc=\"lower right\")\n",
    "plt.savefig('roc_auc.pdf', bbox_inches='tight')\n",
    "plt.show()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.12"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

